Understanding the Security Risks of Decentralized Exchanges by Uncovering Unfair Trades in the Wild

DEX, or decentralized exchange, is a prominent class of decentralized finance (DeFi) applications on blockchains, attracting a total locked value worth tens of billions of USD today. This paper presents the first large-scale empirical study that uncovers unfair trades on popular DEX services on Ethereum and Binance Smart Chain (BSC). By joining and analyzing 60 million transactions, we find 671,400 unfair trades on all six measured DEXes, including Uniswap, Balancer, and Curve. Out of these unfair trades, we attribute 55,000 instances, with high confidence, to token thefts that cause a value loss of more than 3.88 million USD. Furthermore, the measurement study uncovers previously unknown causes of extractable value and real-world adaptive strategies to these causes. Finally, we propose countermeasures to redesign secure DEX protocols and to harden deployed services against the discovered security risks.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> tt_sh/clean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> tt_sh/latex.sh <==
#!/usr/bin/env bash

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text="$config_text"'\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"'\def\TTUT{} ' #don't forget the last ' '
fi

utbluff=$(awk -F "=" '/^utbluff=.*/ {print $2}' $config_file)
if [ "$utbluff" == 'true' ]; then
  config_text="$config_text"'\def\TTUTBLUFF{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi


./tt_sh/clean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
if [ $? -ne 0 ]; then exit; fi 

bibtex "$filename"
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
dvips "$filename" -o "$filename".ps
ps2pdf "$filename".ps "$filename".pdf

newfileName=$filename-$(date +"%h-%d-%HH")

mv latex.pdf $newfileName.pdf

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    evince $newfileName.pdf &
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
    open -a Preview $newfileName.pdf &
  fi
fi



==> tt_sh/presubmission_checklist.sh <==
#!/usr/bin/env bash

read -p "To check spell in main.pdf?"

#./tt_sh/spellcheck.sh

read -p "To check gramma in main.pdf?"

#open -b com.adobe.Reader main.pdf &

#cat topic1_sgx_nsf17/pd_v1.tex \
mutool draw -F text main.pdf 2>/dev/null \
| grep -i --color=auto -E \
    "e\.g\. |i\.e\. \
     |XXX|YYY|ZZZ|===|requires? to \
     |\?\?|entail? to\
     |[Nn]ote [^t]|can not\
     |most of|are originally\
     |out of the scope\
     |f yes,\
     |non-exist \
     |etc[\s,]|on-going|to develop\
     |two fold|planed|at expenses|[I|i]n the below\
     |\[\?\]|up-bound|ref{\
     |\[\?|\?\]|,\?|\
     |In the end of\
     |in comparison with\
     |is about\
     |Etheruem\
     |Discount\
     |Overcharge\
     |Freeride\
     |Underwater\
     |Atomic\
     |Atomic\
"
  
#read -p "To check terminology is properly introduced first time used? [y|N]"
#
#mutool draw -F text main.pdf 2>/dev/null \
#| grep --color=auto -E \
#    " [A-Z0-9]* \
#"  

# -> compared to
# -> At the end of
# is about -> is

# require to do -> require doing
# note -> note that
# can not -> cannot
# most of -> most
# are originally -> were originally
# two fold -> two-fold
# planed -> planned
# at expenses -> at expense
# In the below -> Below
# dependent to -> dependent on
# etc -> etc.
# entails? to do -> entail doing
# on-going  -> ongoing
# to develop -> to be developed

read -p "To check sentences in section heading are self-contained?"

read -p "To re-read titles of sections and paragraphs: making sense?"




==> tt_sh/spellcheck.sh <==
#!/usr/bin/env bash
if [ $# -ne 0 ]; then
  echo "format: ./tt_sh/spellcheck.sh"
  exit 1
fi

#find all .tex file except ones under sty directory
find . -path "./pasttext" -prune -o -path "./sty" -prune -o -name "*.tex" -print | while read aline; do
  read -p "spellcheck file $aline [Y|n]: " sth < /dev/tty
  if [ ! "$sth" == 'n' ]; then
    aspell -c $aline  < /dev/tty
  fi
done


==> tt_sh/sync.sh <==
cp ../../Sync_files/DeFiDetect/*.pdf figures/

cd figures; ./croppdf.sh protocol_pegged_bancorx.pdf; ./croppdf.sh protocol_pegged_tbtc.pdf; ./croppdf.sh protocol_pegged_wbtc.pdf; ./croppdf.sh  protocol_pegged_bsc.pdf; ./croppdf.sh  protocol_pegged_eos.pdf; ./croppdf.sh protocol_pegged.pdf ; ./croppdf.sh   protocol_idex.pdf; ./croppdf.sh protocol_pegged_bsc.pdf ; ./croppdf.sh protocol_pegged_eos.pdf; ./croppdf.sh protocol_uniswap.pdf ; ./croppdf.sh automata.pdf; ./croppdf.sh automata2.pdf; ./croppdf.sh protocol_uniswap2.pdf ; ./croppdf.sh workflow.pdf; ./croppdf.sh atomicity.pdf;  ./croppdf.sh workflow2.pdf; ./croppdf.sh atomicity2.pdf ;./croppdf.sh workflow2.pdf; 
 

mv atomicity.ps atomicity.eps
mv automata.ps automata.eps
mv automata2.ps automata2.eps
mv protocol_pegged.ps protocol_pegged.eps
mv protocol_pegged_bancorx.ps protocol_pegged_bancorx.eps
mv protocol_pegged_bsc.ps protocol_pegged_bsc.eps
mv protocol_pegged_eos.ps protocol_pegged_eos.eps
mv protocol_pegged_tbtc.ps protocol_pegged_tbtc.eps
mv protocol_pegged_wbtc.ps protocol_pegged_wbtc.eps
mv protocol_idex.ps protocol_idex.eps
mv protocol_uniswap.ps protocol_uniswap.eps
mv protocol_uniswap2.ps protocol_uniswap2.eps
mv workflow.ps workflow.eps
mv workflow2.ps workflow2.eps; mv atomicity2.ps atomicity2.eps


